Bitcoin's Blockchain Data Analytics: A Graph Theoretic Perspective

Bitcoin is the most popular cryptocurrency used worldwide. It provides pseudonymity to its users by establishing identity using public keys as transaction end-points. These transactions are recorded on an immutable public ledger called Blockchain which is an append-only data structure. The popularity of Bitcoin has increased unreasonably. The general trend shows a positive response from the common masses indicating an increase in trust and privacy concerns which makes an interesting use case from the analysis point of view. Moreover, since the blockchain is publicly available and up-to-date, any analysis would provide a live insight into the usage patterns which ultimately would be useful for making a number of inferences by law-enforcement agencies, economists, tech-enthusiasts, etc. In this paper, we study various applications and techniques of performing data analytics over Bitcoin blockchain from a graph theoretic perspective. We also propose a framework for performing such data analytics and explored a couple of use cases using the proposed framework.

==> cluster.py <==
import blocksci
import matplotlib.pyplot as plt
import matplotlib.ticker
import collections
import pandas as pd
import numpy as np

# Set parser_data_directory to the data-directory 
# which was generated by blocksci_parser 
chain = blocksci.Blockchain("/home/alpha/bitcoin-data")

#hack to use multi-input

multi_input_heuristic = blocksci.heuristics.change.legacy()
	-blocksci.heuristics.change.legacy()

blocksci.cluster.ClusterManager.create_clustering(
	"/home/alpha/cluter-multi-input", 
	chain, multi_input_heuristic)

cluster_data_directory = "/home/alpha/cluter-multi-input"

load_cluster = blocksci.cluster.ClusterManager(
	cluster_data_directory,
	chain)

crypto_virus_seed = '1KP72fBmh3XBRfuJDMn53APaqM6iMRspCh'
cluster_of_seed1 = load_cluster.cluster_with_address(crypto_virus_seed)

print(cluster_of_seed1.size())
